Minimal Port-based Teleportation

There are two types of port-based teleportation (PBT) protocols: deterministic -- when the state always arrives to the receiver but is imperfectly transmitted and probabilistic -- when the state reaches the receiver intact with high probability. We introduce the minimal set of requirements that define a feasible PBT protocol and construct a simple PBT protocol that satisfies these requirements: it teleports an unknown state of a qubit with success probability $p_{succ}=1-\frac{N+2}{2^{N+1}}$ and fidelity $1-O(\frac{1}{N})$ with the resource state consisting of $N$ maximally entangled states. This protocol is not reducible from either the deterministic or probabilistic PBT protocol. We define the corresponding efficient superdense coding protocols which transmit more classical bits with fewer maximally entangled states. Furthermore, we introduce rigorous methods for comparing and converting between different PBT protocols.

==> code.py <==
def hook_formula(mu):
    return factorial(add(k for k in mu))/prod(mu.hook_length(i,j) for i,j in mu.cells())

N=60
d=4 #height
p = Partitions(N-1,length=d) #generates all the shapes of height d
p.list()

#d_mu is the number of standard YTs and mu_alpha is the number of Semi-standard YTs, 
#P_succ = sum_alpha sum_mu=(alpha + cell) d_mu*m_alpha

res = 0

for part in p:
    ssyt_alpha= SemistandardTableaux(part,max_entry=d) #semistandard tableaux that correspond to a given partition
    m_alpha = ssyt_alpha.cardinality()
#    print(part)
#    for x in ssyt_alpha:
#        print(x)
    #generate a list of partitions where we add a box to the existing one 
    part_plusone = list(part.up_list())
    part_plusone = [x for x in part_plusone if len(x)<=d] #we want only partitions which are obtained from part by adding 1 box that have height <=d
#    print("Current shape", part)
#    print("All shapes after we add a single box", part_plusone)
    for partplus in part_plusone:
        syt_mu = StandardTableaux(partplus)
        d_mu = syt_mu.cardinality()
#        print('d_mu= ', d_mu, ' m_alpha= ', m_alpha)
        res +=d_mu*m_alpha

res = res/d^(N+1)
print ("Psucc", float(res))

res1 = 0;

for part in p:
    part_res = 0;
    ssyt_alpha= SemistandardTableaux(part,max_entry=d) #semistandard tableaux that correspond to a given partition
#    print(part)
#    for x in ssyt_alpha:
#        print(x)
    #generate a list of partitions where we add a box to the existing one 
    part_plusone = list(part.up_list())
    part_plusone = [x for x in part_plusone if len(x)<=d] #we want only partitions which are obtained from part by adding 1 box that have height <=d
    for partplus in part_plusone:
        syt_mu = StandardTableaux(partplus)
        ssyt_mu = SemistandardTableaux(partplus,max_entry=d)
        d_mu = syt_mu.cardinality()
        m_mu = ssyt_mu.cardinality()
        part_res += sqrt(d_mu*m_mu)
    res1 += part_res*part_res
res1 = 1/d^(N+2)*res1
print("F_dpbt", float(res1))

 #   z = SemistandardTableaux(mu) #semistandard tableaux that correspond to a given partition
  #  print(z.cardinality())

